SketchEmbedNet: Learning Novel Concepts by Imitating Drawings

Sketch drawings capture the salient information of visual concepts. Previous work has shown that neural networks are capable of producing sketches of natural objects drawn from a small number of classes. While earlier approaches focus on generation quality or retrieval, we explore properties of image representations learned by training a model to produce sketches of images. We show that this generative, class-agnostic model produces informative embeddings of images from novel examples, classes, and even novel datasets in a few-shot setting. Additionally, we find that these learned representations exhibit interesting structure and compositionality.

==> clean.sh <==
#!/bin/bash

for image_file in $(find primaryfigs -type f)
do
if grep $image_file main.log -c > list.txt
then
        echo "File $image_file is in use."
else
        echo "File $image_file is not in use. Removing..."
	rm $image_file
fi
done

for image_file in $(find figures -type f)
do
if grep $image_file main.log -c > list.txt
then
        echo "File $image_file is in use."
else
        echo "File $image_file is not in use. Removing..."
	rm $image_file
fi
done

